The LDBC Social Network Benchmark

The Linked Data Benchmark Council's Social Network Benchmark (LDBC SNB) is an effort intended to test various functionalities of systems used for graph-like data management. For this, LDBC SNB uses the recognizable scenario of operating a social network, characterized by its graph-shaped data. LDBC SNB consists of two workloads that focus on different functionalities: the Interactive workload (interactive transactional queries) and the Business Intelligence workload (analytical queries). This document contains the definition of both workloads. This includes a detailed explanation of the data used in the LDBC SNB, a detailed description for all queries, and instructions on how to generate the data and run the benchmark with the provided software.

==> arxiv.sh <==
#!/bin/bash

set -eu
set -o pipefail

# Release process
# ---------------
#
# 1. Edit ldbc.cls
#    - Set a stable version number for `\ldbcsnbdocversion`
#    - Under "The specification was built on the source code available at", uncomment the GitHub URL with the tag
#
# 2. Edit README.md
#    - Adjust the version number in the PDF links
#
# 3. Commit and push to GitHub
#
# 4. On GitHub, create a new release with a tag of the same name, following the pattern `v1.2.3`.
#
# 5. Locally, run `./arxiv.sh`
#
# 6. Go to arXiv, log in, replace submission, and upload the new ms.zip file.
#
# 7. Check the output and submit it.
#
# 8. Edit ldbc.cls
#    - Set a snapshot version number for `\ldbcsnbdocversion`
#    - Under "The specification was built on the source code available at", uncomment the GitHub URL pointing to the main branch
#
# 9. Commit and push to GitHub

# prevent "Couldn't read xref table" errors
cd patterns
for f in *.pdf; do pdftk $f cat output $f.new && mv $f.new $f; done
cd ..

# compile a single bib file
cat bib/*.bib > ms.bib
mv ldbc-snb-specification.tex ms.tex
sed -i 's/\\bibliography{.*}/\\bibliography{ms}/' ms.tex

# Even though the file exists, arXiv still states the following:
# "We do not run bibtex in the auto-TeXing procedure. If you use bibtex, you must compile the .bbl file on your computer then include that in your uploaded source files. See using bibtex.
# The name of the .bbl file must match the name of the main .tex file for the system to process the references correctly."
# If the ms.bbl file is there, just ignore this problem.

# build
./generate-tex.py
latexmk -pdf --interaction=batchmode ms

# cleanup 
rm -f *.aux *.dvi *.thm *.lof *.log *.lot *.fls *.out *.toc *.blg *.fdb_latexmk *.pdf
rm -f ms.zip
# standalone documents
rm -f standalone-query-cards/*
rm -f workload-*.tex
# binary docs
rm -f *.docx

# create archive
zip -r ms.zip *


==> generate-tex.py <==
#!/usr/bin/env python3

import yaml
import glob
from jinja2 import Template
from os.path import basename, splitext
from subprocess import check_output
from collections import defaultdict


# for Markdown to TeX conversion, we invoke Pandoc as a subprocess
def convert_markdown_to_tex(markdown):
    return check_output(
        ["pandoc", "--from=markdown", "--to=latex"],
        universal_newlines=True,
        input=markdown
    )


def convert_map_values_to_tex(map):
    if map is not None:
        map.update({k: convert_markdown_to_tex(v) for k, v in map.items()})
        return map


def convert_list_entries_to_tex(list):
    if list is not None:
        return [convert_markdown_to_tex(e) for e in list]


def convert_map_list_to_tex(list_of_maps):
    if list_of_maps is not None:
        return [convert_map_values_to_tex(e) for e in list_of_maps]

##### query cards

with open('templates/query-card-template.tex', 'r') as f:
    query_card_template = Template(f.read())

with open('templates/short-description-template.tex', 'r') as f:
    short_description_template = Template(f.read())

with open('templates/standalone-query-card.tex', 'r') as f:
    standalone_query_card_template = Template(f.read())

with open('templates/parameters', 'r') as f:
    parameters_template = Template(f.read())

all_choke_points = set()
all_queries = set()
query_choke_point = defaultdict(list)      # queries -> cps
choke_point_references = defaultdict(list) # cps -> queries

for filename in glob.glob("query-specifications/*.yaml"):
    print("Processing query specification: %s" % filename)
    query_id = splitext(basename(filename))[0]

    with open(filename, 'r') as f:
        doc = yaml.load(f, Loader=yaml.FullLoader)

    number = doc['number']
    #number_string = "%02d" % (number)
    number_string = number
    workload = doc['workload']
    title = doc['title']
    description_markdown = doc['description']
    operation = doc['operation']

    query_tuple = (query_id, workload, operation, number)
    all_queries.add(query_tuple)

    choke_points = list(map(lambda e: str(e), doc.get('choke_points', [])))
    for choke_point in choke_points:
        choke_point_references[choke_point].append(query_tuple)
        all_choke_points.add(choke_point)

    query_choke_point[query_id] = choke_points

    description_tex = convert_markdown_to_tex(description_markdown)
    
    # optional arguments 
    parameters = doc.get('parameters')
    results = doc.get('result')
    sort = doc.get('sort')
    limit = doc.get('limit')
   
    relevance_markdown = doc.get('relevance')
    if relevance_markdown is None:
        relevance_tex = None
    else:
        relevance_tex = convert_markdown_to_tex(relevance_markdown)

    parameter_file_text = parameters_template.render(
        parameters = parameters,
    )

    with open("parameters/%s.parameters" % query_id, 'w') as parameter_file:
        parameter_file.write(parameter_file_text)

    query_card_text = query_card_template.render(
        number        = number,
        workload      = workload,
        operation     = operation,
        number_string = number_string,
        query_id      = query_id,
        title         = title,
        description   = description_tex,
        parameters    = convert_map_list_to_tex(parameters),
        result        = convert_map_list_to_tex(results),
        sort          = convert_map_list_to_tex(sort),
        limit         = limit,
        choke_points  = choke_points,
        relevance     = relevance_tex,
    )

    with open("query-cards/%s.tex" % query_id, 'w') as query_card_file:
        query_card_file.write(query_card_text)

    ##### short descriptions
    short_description_text = short_description_template.render(
        number        = number,
        title         = title,
        description   = description_tex,
    )
    short_description_text = short_description_text.replace("\n\n", "\n")

    with open("short-descriptions/%s.tex" % query_id, 'w') as short_description_file:
        short_description_file.write(short_description_text)

    ##### standalone query cards
    standalone_query_card_text = standalone_query_card_template.render(
        query_id=query_id
    )
    with open("standalone-query-cards/%s.tex" % query_id, 'w') as standalone_query_card_file:
        standalone_query_card_file.write(standalone_query_card_text)

##### choke points

with open('templates/choke-point-template.tex', 'r') as f:
    choke_point_template = Template(f.read())

for choke_point in choke_point_references:
    choke_point_filename = choke_point.replace('.', '-')

    queries = choke_point_references[choke_point]
    queries_sorted = sorted(queries, key=lambda tup: tup[0])
    choke_point_text = choke_point_template.render(
        queries = queries_sorted,
    )

    with open("choke-points/cp-%s.tex" % choke_point_filename, 'w') as choke_point_file:
        choke_point_file.write(choke_point_text)

##### table for choke points and queries

print('Processing choke points... ', end='')

all_queries_sorted = sorted(all_queries, key=lambda tup: tup[0])
all_choke_points_sorted = sorted(all_choke_points)

with open('templates/choke-points-queries.tex', 'r') as f:
    choke_points_queries_template = Template(f.read())

choke_points_queries_text = choke_points_queries_template.render(
    choke_point_references = choke_point_references,
    query_choke_point = query_choke_point,
    queries = all_queries_sorted,
    choke_points = all_choke_points_sorted,
)

with open("choke-points/choke-points-queries.tex", 'w') as choke_points_queries_template:
    choke_points_queries_template.write(choke_points_queries_text)

#### CSV for choke points and queries (to be pasted in a spreadsheet)

with open('templates/choke-points-queries.csv', 'r') as f:
    choke_points_queries_template = Template(f.read())

choke_points_queries_text = choke_points_queries_template.render(
    choke_point_references = choke_point_references,
    query_choke_point = query_choke_point,
    queries = all_queries_sorted,
    choke_points = all_choke_points_sorted,
)

with open("choke-points/choke-points-queries.csv", 'w') as choke_points_queries_template:
    choke_points_queries_template.write(choke_points_queries_text)

print('Done')


==> patterns/crop.sh <==
#!/bin/bash

for f in *.pdf; do
	g=${f%.*}
	pdfcrop $g.pdf && mv $g-crop.pdf $g.pdf
done


==> scripts/aggregate-and-render-bi-data-set-sizes-to-tex.py <==
import duckdb

con = duckdb.connect()

con.execute(f"CREATE OR REPLACE TABLE stats (file varchar, numEntities bigint);")
con.execute(f"CREATE OR REPLACE TABLE sum_stats (sf bigint, file varchar, numEntities bigint);")

#sfs = [1, 3, 10, 30, 100, 300, 1000, 3000, 10000, 30000]
sfs = [30000]

for update in ["inserts", "deletes"]:
    con.execute(f"DELETE FROM sum_stats;")
    for sf in sfs:
        con.execute(f"DELETE FROM stats;")
        con.execute(f"COPY stats FROM '{update}-sf{sf}.csv' (DELIMITER ' ', HEADER false);")
        con.execute(f"""
            INSERT INTO sum_stats
                SELECT {sf} AS sf, file, sum(numEntities) AS numEntities FROM stats GROUP BY file;
            """)

    con.execute(f"""
        COPY (
            PIVOT sum_stats
            ON sf
            USING sum(numEntities)
            GROUP BY file
            ORDER BY translate(file, '_', '')
        ) TO '{update}-entities.csv' (HEADER, DELIMITER ',');
        """)

    con.execute(f"""
        COPY (
            SELECT
                'vertices' AS type, *
            FROM
                (PIVOT sum_stats
                ON sf
                USING sum(numEntities))
        UNION ALL
            SELECT 'edges' AS type, *
            FROM
                (PIVOT sum_stats
                ON sf
                USING sum(numEntities))
            WHERE regexp_matches(file, '.*_.*')
        UNION ALL
            SELECT 'total' AS type, *
            FROM
                (PIVOT sum_stats
                ON sf
                USING sum(numEntities))
        ) TO '{update}-summary.csv' (HEADER, DELIMITER ',');
        """)

    # initial snapshot
    con.execute(f"DELETE FROM sum_stats;")
    for sf in sfs:
        con.execute(f"DELETE FROM stats;")
        con.execute(f"COPY stats FROM 'initial-snapshot-sf{sf}.csv' (DELIMITER ' ', HEADER false);")
        con.execute(f"""
            INSERT INTO sum_stats
                SELECT {sf} AS sf, file, sum(numEntities) AS numEntities FROM stats GROUP BY file;
            """)

    con.execute(f"""
        COPY (
            PIVOT sum_stats
            ON sf
            USING sum(numEntities)
            GROUP BY file
            ORDER BY translate(file, '_', '')
        ) TO 'initial_snapshot.csv' (HEADER, DELIMITER ',');
        """)

    con.execute(f"""
        COPY (
            SELECT
                'vertices',
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 1)) AS sf1_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 3)) AS sf3_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 10)) AS sf10_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 30)) AS sf30_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 100)) AS sf100_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 300)) AS sf300_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 1000)) AS sf1000_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 3000)) AS sf3000_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 10000)) AS sf10000_num_entities,
                printf('\\numprint{{%s}} \\\\', sum(numEntities) FILTER (WHERE sf = 30000)) AS sf30000_num_entities,
            FROM sum_stats
            WHERE NOT regexp_matches(file, '.*_.*')
        UNION ALL
            SELECT
                'edges',
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 1)) AS sf1_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 3)) AS sf3_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 10)) AS sf10_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 30)) AS sf30_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 100)) AS sf100_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 300)) AS sf300_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 1000)) AS sf1000_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 3000)) AS sf3000_num_entities,
                printf('\\numprint{{%s}}'     , sum(numEntities) FILTER (WHERE sf = 10000)) AS sf10000_num_entities,
                printf('\\numprint{{%s}} \\\\', sum(numEntities) FILTER (WHERE sf = 30000)) AS sf30000_num_entities,
            FROM sum_stats
            WHERE regexp_matches(file, '.*_.*')
        ) TO 'num_entities.csv' (HEADER, DELIMITER ',');
        """)


==> scripts/calculate-bi-data-set-sizes-with-count-lines-on-csv-gz.sh <==
#!/bin/bash

# Calculate BI data set sizes by running `wc -l` on the `.csv.gz` files using streaming decompression via `zcat`
# We use `tail -n +2` to ignore the headers of the CSV files.

set -eu

export BI_DATA_ROOT_DIR=~/ldbc-bi-2022/
export STATS_DIR=~

cd ${BI_DATA_ROOT_DIR}

for SF in 1 3 10 30 100 300 1000 3000 10000 30000; do
    echo ${SF}
    cd ${BI_DATA_ROOT_DIR}/bi-sf${SF}-composite-projected-fk/graphs/csv/bi/composite-projected-fk/

    echo -n > ${STATS_DIR}/inserts-sf${SF}.csv
    echo -n > ${STATS_DIR}/deletes-sf${SF}.csv
    echo -n > ${STATS_DIR}/initial-snapshot-sf${SF}.csv

    # inserts
    for ENTITY in Comment Comment_hasCreator_Person Comment_hasTag_Tag Comment_isLocatedIn_Country Comment_replyOf_Comment Comment_replyOf_Post Forum Forum_containerOf_Post Forum_hasMember_Person Forum_hasModerator_Person Forum_hasTag_Tag Person Person_hasInterest_Tag Person_isLocatedIn_City Person_knows_Person Person_likes_Comment Person_likes_Post Person_studyAt_University Person_workAt_Company Post Post_hasCreator_Person Post_hasTag_Tag Post_isLocatedIn_Country; do
        echo "## Inserts"
        echo ${ENTITY}

        for FILE in inserts/dynamic/${ENTITY}/*/*.csv.gz; do
            echo "${ENTITY} $(zcat ${FILE} | tail -n +2 | wc -l)" >> ${STATS_DIR}/inserts-sf${SF}.csv
        done
    done

    # deletes
    for ENTITY in Comment Forum Forum_hasMember_Person Person Person_knows_Person Person_likes_Comment Person_likes_Post Post; do
        echo "## Deletes"
        echo ${ENTITY}

        for FILE in deletes/dynamic/${ENTITY}/*/*.csv.gz; do
            echo "${ENTITY} $(zcat ${FILE} | tail -n +2 | wc -l)" >> ${STATS_DIR}/deletes-sf${SF}.csv
        done
    done

    # initial snapshot
    for DIR in dynamic/Comment dynamic/Comment_hasCreator_Person dynamic/Comment_hasTag_Tag dynamic/Comment_isLocatedIn_Country dynamic/Comment_replyOf_Comment dynamic/Comment_replyOf_Post dynamic/Forum dynamic/Forum_containerOf_Post dynamic/Forum_hasMember_Person dynamic/Forum_hasModerator_Person dynamic/Forum_hasTag_Tag dynamic/Person dynamic/Person_hasInterest_Tag dynamic/Person_isLocatedIn_City dynamic/Person_knows_Person dynamic/Person_likes_Comment dynamic/Person_likes_Post dynamic/Person_studyAt_University dynamic/Person_workAt_Company dynamic/Post dynamic/Post_hasCreator_Person dynamic/Post_hasTag_Tag dynamic/Post_isLocatedIn_Country static/Organisation static/Organisation_isLocatedIn_Place static/Place static/Place_isPartOf_Place static/Tag static/TagClass static/TagClass_isSubclassOf_TagClass static/Tag_hasType_TagClass; do
        echo "## Initial snapshot"
        echo ${DIR}

        for FILE in ${DIR}/*.csv.gz; do
            echo "${DIR} $(zcat ${FILE} | tail -n +2 | wc -l)" >> ${STATS_DIR}/stats-sf${SF}.csv
        done
    done
done



==> scripts/calculate-raw-data-set-sizes.py <==
import duckdb

# This script assumes that the raw data set for scale factor 'sf' is stored in
# the bi-sf{sf}-raw directory

con = duckdb.connect()

for entity in ["static/Organisation", "static/Place", "static/Tag", "static/TagClass", "dynamic/Comment", "dynamic/Comment_hasTag_Tag", "dynamic/Forum", "dynamic/Forum_hasMember_Person", "dynamic/Forum_hasTag_Tag", "dynamic/Person", "dynamic/Person_hasInterest_Tag", "dynamic/Person_knows_Person", "dynamic/Person_likes_Comment", "dynamic/Person_likes_Post", "dynamic/Person_studyAt_University", "dynamic/Person_workAt_Company", "dynamic/Post", "dynamic/Post_hasTag_Tag"]:
    print(entity.replace("_", "\_"), end=" ")
    for sf in [1, 3, 10, 30, 100, 300, 1000, 3000, 10000, 30000]:
        con.execute(f"select count(*) from read_parquet('bi-sf{sf}-raw/graphs/parquet/raw/composite-merged-fk/{entity}/*.parquet')")
        result = con.fetchone()
        print(f"& \\numprint{{{result[0]}}} ", end="")
    
    print("\\\\")


==> scripts/install-dependencies.sh <==
#!/bin/bash

cd "$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"
cd ..

if [[ ! -z $(which yum) ]]; then
    sudo yum install -y pandoc python3 python3-pip python3-setuptools
elif [[ ! -z $(which apt-get) ]]; then
    sudo apt-get update
    sudo apt-get install -y pandoc python3 python3-pip python3-setuptools
fi

pip3 install -r requirements.txt

